Reconfigurable Antenna Multiple Access for 5G mmWave Systems

This paper aims to realize a new multiple access technique based on recently proposed millimeter-wave reconfigurable antenna architectures. To this end, first we show that integration of the existing reconfigurable antenna systems with the well-known non-orthogonal multiple access (NOMA) technique causes a significant degradation in sum rate due to the inevitable power division in reconfigurable antennas. To circumvent this fundamental limit, a new multiple access technique is proposed. The technique which is called reconfigurable antenna multiple access (RAMA) transmits only each user's intended signal at the same time/frequency/code, which makes RAMA an inter-user interference-free technique. Two different cases are considered, i.e., RAMA with partial and full channel state information (CSI). In the first case, CSI is not required and only the direction of arrival for a specific user is used. Our analytical results indicate that with partial CSI and for symmetric channels, RAMA outperforms NOMA in terms of sum rate. Further, the analytical result indicates that RAMA for asymmetric channels achieves better sum rate than NOMA when less power is assigned to users that experience better channel quality. In the second case, RAMA with full CSI allocates optimal power to each user which leads to higher achievable rates compared to NOMA for both symmetric and asymmetric channels. The numerical computations demonstrate the analytical findings.

==> Matlabcodes/NOMA/RAMA.m <==
% Equal power and h1 = h2
clc
close all
clear all
p1 = 1/4;
p2 = 1 - p1;

h1 = 0:2:30;
h2 = 0:2:30;
h1_N = 10.^(h1./10);
h2_N = 10.^(h2./10);

R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(h1,R1_N + R2_N,'r-*','LineWidth',1.2,'Markersize',4)
hold on

R1_R = log2(1 + 0.5*h1_N);
R2_R = log2(1 + 0.5*h2_N);
plot(h1,R1_R + R2_R,'g','LineWidth',1.2)

grid on
legend('NOMA','RAMA-I')
xlabel('p|h_1|^2/\sigma_1^2 = p|h_2|^2/\sigma_2^2 (dB)')
ylabel('Sum rate (bits/s/Hz)')

==> Matlabcodes/NOMA/RAMA2.m <==
%Equal power and |h1|/|h2| is increasing
clc
close all
clear all
p1 = 1/4;
p2 = 1 - p1;

h1 = 0:3:60;
h2 = 0;
h1_N = 10.^(h1./10);
h2_N = 10.^(h2./10);

beta = p1;
R1_T = beta.*log2(1 + p1.*h1_N./beta);
R2_T = (1-beta).*log2(1 + p2.*h2_N./(1-beta));
hold on

R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(h1,R1_N + R2_N,'ko-','LineWidth',1.2,'Markersize',6)

p1 = 1/2;
p2 = 1 - p1;
R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(h1,R1_N + R2_N,'r*-','LineWidth',1.2,'Markersize',6)

p1 = 3/4;
p2 = 1 - p1;
R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(h1,R1_N + R2_N,'bs-','LineWidth',1.2,'Markersize',6)

R1_R = log2(1 + 0.5*h1_N);
R2_R = log2(1 + 0.5*h2_N);
plot(h1,R1_R + R2_R,'g','LineWidth',1.2)
grid on
xlabel('(p|h_1|^2/\sigma^2_1)/(p|h_2|^2/\sigma^2_2) (dB)')
ylabel('Sum rate (bits/s/Hz)')
legend('NOMA, p_1/p = 1/4','NOMA, p_1/p = 1/2','NOMA, p_1/p = 3/4','RAMA-I, p_1/p = 1/2')

==> Matlabcodes/NOMA/noma.m <==
% Dynamic power allocation
clc
close all
clear all
p1 = 0:0.01:1;
p2 = 1 - p1;
h1_N = 10^(15/10);
h2_N = 10^(15/10);

beta = p1;
R1_T = beta.*log2(1 + p1.*h1_N./beta);
R2_T = (1-beta).*log2(1 + p2.*h2_N./(1-beta));
hold on
plot(R1_T,R2_T,'r--','LineWidth',1.2,'Markersize',8)


R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(R1_N,R2_N,'b-.','LineWidth',1.2,'Markersize',4)

R1_R = log2(1 + p1.*h1_N);
R2_R = log2(1 + p2.*h2_N);
plot(R1_R,R2_R,'g','LineWidth',1.2)

grid on
legend('OMA','NOMA','RAMA-II')
xlabel('Achievable rate for user 1 (bits/s/Hz)')
ylabel('Achievable rate for user 2 (bits/s/Hz)')
xlim([0 5.04])
ylim([0 5.04])
figure(2)
h1_N = 10^(30/10);
h2_N = 10^(0/10);

beta = p1;
R1_T = beta.*log2(1 + p1.*h1_N./beta);
R2_T = (1-beta).*log2(1 + p2.*h2_N./(1-beta));
hold on
plot(R1_T,R2_T,'r--','LineWidth',1.2)


R1_N = log2(1 + p1.*h1_N);
R2_N = log2(1 + p2.*h2_N./(p1.*h2_N + 1));
plot(R1_N,R2_N,'b-.','LineWidth',1.2)

R1_R = log2(1 + p1.*h1_N);
R2_R = log2(1 + p2.*h2_N);
plot(R1_R,R2_R,'g','LineWidth',1.2)

grid on
legend('OMA','NOMA','RAMA-II')
xlabel('Achievable rate for user 1 (bits/s/Hz)')
ylabel('Achievable rate for user 2 (bits/s/Hz)')
